The AdS$_3\times $S$^3$ Virasoro-Shapiro amplitude with RR flux

We compute the AdS Virasoro-Shapiro amplitude for scattering of dilatons in type IIB string theory with pure RR flux on $AdS_3\times S^3\times M_4$ for $M_4=T^4$ or $K3$, to all orders in $\alpha'$ in a small AdS curvature expansion. This is achieved by comparing the flat space limit of the dual D1D5 CFT correlator to an ansatz for the amplitude as a worldsheet integral in terms of single valued multiple polylogarithms. The first curvature correction is fully fixed in this way, and satisfies consistency checks in the high energy limit, and by comparison of the energy of massive string operators to a semiclassical expansion. Our result gives infinite predictions for CFT data in the planar limit at strong coupling, which can guide future integrability studies.

==> AdS3.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     88973,       2570]
NotebookOptionsPosition[     88122,       2550]
NotebookOutlinePosition[     88541,       2567]
CellTagsIndexPosition[     88498,       2564]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell["\<\
these are the coefficients of the large \[Lambda] expansion of the Borel \
transform of the conformal blocks\
\>", "Text",
 CellChangeTimes->{{3.9418805478436203`*^9, 3.9418805560185432`*^9}, {
  3.941880678222786*^9, 3.941880690681686*^9}, {3.941881420633553*^9, 
  3.941881421259737*^9}},ExpressionUUID->"e9b2e128-c9be-4543-8809-\
e0daf027cd7d"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RN", "[", "0", "]"}], "[", 
    RowBox[{"\[Tau]f_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"16", " ", 
      RowBox[{"ChebyshevT", "[", 
       RowBox[{"l", ",", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", " ", "T"}], ")"}], "/", "S"}]}]}], "]"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["S", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "4"}], " ", "S", " ", "\[Tau]f"}], "+", 
        SuperscriptBox["\[Tau]f", "3"]}], ")"}]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RN", "[", "1", "]"}], "[", 
    RowBox[{"\[Tau]f_", ",", "l_"}], "]"}], ":=", 
   RowBox[{"-", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", "S"}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "l"}]}], ")"}], " ", 
           SuperscriptBox["\[Tau]f", "2"]}]}], ")"}], " ", 
        RowBox[{"ChebyshevT", "[", 
         RowBox[{"l", ",", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", " ", "T"}], ")"}], "/", "S"}]}]}], "]"}]}], ")"}], 
      "/", 
      RowBox[{"(", " ", 
       RowBox[{
        SuperscriptBox["\[Pi]", "3"], " ", 
        SuperscriptBox["S", "2"], " ", 
        SuperscriptBox["\[Tau]f", "2"], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "4"}], " ", "S"}], "+", 
           SuperscriptBox["\[Tau]f", "2"]}], ")"}], "2"]}], ")"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"RN", "[", "2", "]"}], "[", 
    RowBox[{"\[Tau]f_", ",", "l_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"2", "/", "3"}], ")"}]}], " ", "l", " ", "S", " ", 
       RowBox[{"(", 
        RowBox[{"S", "+", 
         RowBox[{"2", " ", "T"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", "S"}], "-", 
         SuperscriptBox["\[Tau]f", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"48", " ", 
          SuperscriptBox["S", "2"]}], "-", 
         RowBox[{"152", " ", "S", " ", 
          SuperscriptBox["\[Tau]f", "2"]}], "+", 
         RowBox[{"11", " ", 
          SuperscriptBox["\[Tau]f", "4"]}]}], ")"}], " ", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "+", "l"}], ",", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "T"}], ")"}], "/", "S"}]}]}], "]"}]}], "-", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "/", "3"}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"384", " ", 
          SuperscriptBox["l", "2"], " ", "S", " ", "T", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], " ", 
          SuperscriptBox["\[Tau]f", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "S"}], "-", 
            SuperscriptBox["\[Tau]f", "2"]}], ")"}]}], "+", 
         RowBox[{"T", " ", 
          RowBox[{"(", 
           RowBox[{"S", "+", "T"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"192", " ", 
             SuperscriptBox["S", "3"]}], "+", 
            RowBox[{"4080", " ", 
             SuperscriptBox["S", "2"], " ", 
             SuperscriptBox["\[Tau]f", "2"]}], "-", 
            RowBox[{"668", " ", "S", " ", 
             SuperscriptBox["\[Tau]f", "4"]}], "+", 
            RowBox[{"5", " ", 
             SuperscriptBox["\[Tau]f", "6"]}]}], ")"}]}], "-", 
         RowBox[{"l", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"4", " ", "S"}], "-", 
            SuperscriptBox["\[Tau]f", "2"]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"48", " ", 
             SuperscriptBox["S", "4"]}], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["T", "2"], " ", 
             SuperscriptBox["\[Tau]f", "4"]}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["S", "3"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"24", " ", "T"}], "-", 
               RowBox[{"19", " ", 
                SuperscriptBox["\[Tau]f", "2"]}]}], ")"}]}], "-", 
            RowBox[{"20", " ", "S", " ", "T", " ", 
             SuperscriptBox["\[Tau]f", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"64", " ", "T"}], "-", 
               SuperscriptBox["\[Tau]f", "2"]}], ")"}]}], "+", 
            RowBox[{
             SuperscriptBox["S", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"192", " ", 
                SuperscriptBox["T", "2"]}], "-", 
               RowBox[{"1280", " ", "T", " ", 
                SuperscriptBox["\[Tau]f", "2"]}], "+", 
               RowBox[{"11", " ", 
                SuperscriptBox["\[Tau]f", "4"]}]}], ")"}]}]}], ")"}]}]}], 
        ")"}], " ", 
       RowBox[{"ChebyshevT", "[", 
        RowBox[{"l", ",", 
         RowBox[{"1", "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", " ", "T"}], ")"}], "/", "S"}]}]}], "]"}]}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Pi]", "3"], " ", 
      SuperscriptBox["S", "2"], " ", "T", " ", 
      RowBox[{"(", 
       RowBox[{"S", "+", "T"}], ")"}], " ", 
      SuperscriptBox["\[Tau]f", "3"], " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "4"}], " ", "S"}], "+", 
         SuperscriptBox["\[Tau]f", "2"]}], ")"}], "4"]}], ")"}]}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.939801174084011*^9, 3.9398011835879602`*^9}, {
   3.939802737434042*^9, 3.939802744460125*^9}, {3.939905002396106*^9, 
   3.939905023437742*^9}, {3.941272970544367*^9, 3.941272973982026*^9}, {
   3.94127429005691*^9, 3.9412742940903482`*^9}, 3.9412759618272467`*^9, {
   3.941276832700365*^9, 3.9412768343774014`*^9}, {3.9412794833422318`*^9, 
   3.9412794834187813`*^9}, {3.941880508918296*^9, 3.941880541302383*^9}, {
   3.941881412142902*^9, 3.941881414270135*^9}, 
   3.954566705108161*^9},ExpressionUUID->"07a1615d-ed4e-483b-a449-\
1fde07e4b439"],

Cell["\<\
these are the leading OPE coefficients squared as defined in Eq. 14\
\>", "Text",
 CellChangeTimes->{{3.941881423744938*^9, 
  3.941881442362419*^9}},ExpressionUUID->"d3faf895-cf10-4d8b-807d-\
838a6203797b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f0list", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["7", "32"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["13", "6"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["12930438637926492183", "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["30540149740456016", "1123136891296875"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["1", "32"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["7", "2"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["24109654015419440229", "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["7146080687579606224", "135899563846921875"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["15", 
       RowBox[{"16", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"12411", " ", 
        SqrtBox["3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"96717225", " ", 
        SqrtBox["5"]}], "67108864"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11973123", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "3276800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"155687368062779", " ", 
        SqrtBox["7"]}], "69578470195200"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"106006", " ", 
        SqrtBox["2"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"19876590764203625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "2761569482047488"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"157948953934079575281847327", " ", 
        SqrtBox["11"]}], "38609539749432357027840000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"319212278817", " ", 
        SqrtBox["3"]}], "34693120000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"176583458425496963931480259921883", " ", 
        SqrtBox["13"]}], "34443910174418400709277908992000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13379788998055473385083391", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "1180135640051233062912000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"369551612606711045971094595184275", " ", 
        SqrtBox["15"]}], "59355899128804224336553389850624"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"318016920095921418691025353151599616027421056759", " ", 
        SqrtBox["17"]}], "43068290920326274779330246049253333925888000000"]}],
      ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["391822169375799319226175663888833199", 
       RowBox[{"8179595398056230942375149568000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["65", "36"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["348013302709679919", "24629060462182400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["3874019978551603688", "81539738308153125"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["1", "2"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["967676151727807749", "98516241848729600"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["3266196375876313424", "81539738308153125"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["1", "36"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["1991378786773760091", "344806846470553600"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["512611767068464072", "16307947661630625"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["1923122230596910647", "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["9324143295359747968", "407698691540765625"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["1", 
       SqrtBox["2"]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"35703", " ", 
        SqrtBox["3"]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1491049825", " ", 
        SqrtBox["5"]}], "603979776"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1326987", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "204800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1129587534443179", " ", 
        SqrtBox["7"]}], "278313880780800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"325594", " ", 
        SqrtBox["2"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2337162606202325", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "172598092627968"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"598520767316918019484383121", " ", 
        SqrtBox["11"]}], "77219079498864714055680000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2128890131703", " ", 
        SqrtBox["3"]}], "121425920000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"48293798417918747099524735117241", " ", 
        SqrtBox["13"]}], "4920558596345485815611129856000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2191626838763165406414413", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "100579742049820999680000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5700896445111660296502741191237675", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"14795866537807201285441809976333510002106769063", " ", 
        SqrtBox["17"]}], "1033638982087830594703925905182080014221312000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["9515032033640288284316122494374889", 
       RowBox[{"102244942475702886779689369600000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["25875765257907897", "24629060462182400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["6255810680750301952", "407698691540765625"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["775703736696989259", "2758454771764428800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["768317487206107136", "81539738308153125"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["60326101703732157", "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["142509000791324672", "27179912769384375"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["5559060566555523", "2758454771764428800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["32226201823870976", "12354505804265625"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"16", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6237", " ", 
        SqrtBox["3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"231490625", " ", 
        SqrtBox["5"]}], "150994944"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"29382759", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "6553600"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"15529073351533", " ", 
        SqrtBox["7"]}], "5153960755200"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"761617", " ", 
        SqrtBox["2"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"31070056931389825", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "2761569482047488"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"28230741698348579718113687", " ", 
        SqrtBox["11"]}], "4289948861048039669760000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3678318050201", " ", 
        SqrtBox["3"]}], "242851840000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"123435574360751005908971889534659", " ", 
        SqrtBox["13"]}], "14351629239341000295532462080000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1368263817079908428184945881", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "70808138403073983774720000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2553376537541052412443624077990075", " ", 
        SqrtBox["15"]}], "237423596515216897346213559402496"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11691370588924762607168436816668336220205940807", " ", 
        SqrtBox["17"]}], "897256060840130724569380126026111123456000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["139485866402711990852893328548021137", 
       RowBox[{"1635919079611246188475029913600000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["154845122714927104", "135899563846921875"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox["34755517792387072", "81539738308153125"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox["2148946889670656", "16307947661630625"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"729", " ", 
        SqrtBox["3"]}], "32768"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"86828125", " ", 
        SqrtBox["5"]}], "134217728"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"192051", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "81920"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11113991966077", " ", 
        SqrtBox["7"]}], "6184752906240"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1226", " ", 
        SqrtBox["2"]}], "245"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"708367713146875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "86299046313984"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"384956784317948202700215623", " ", 
        SqrtBox["11"]}], "77219079498864714055680000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"18647356293", " ", 
        SqrtBox["3"]}], "1576960000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"96749020698495425692803654165493", " ", 
        SqrtBox["13"]}], "14058738846701388044603228160000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"596885830599291322218101", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "37824860258052341760000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4242736752798830494095083563895025", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"71875678749229606207243733593638789936678838463", " ", 
        SqrtBox["17"]}], "6460243638048941216899536907388000088883200000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["110682306261779297041084543783137", 
       RowBox[{"1503602095230924805583667200000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "26"}], "]"}], "\[Rule]", 
      FractionBox["2600499618512896", "81539738308153125"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "28"}], "]"}], "\[Rule]", 
      FractionBox["18004502904832", "3261589532326125"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "30"}], "]"}], "\[Rule]", 
      FractionBox["233096465088512", "407698691540765625"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"16", ",", "32"}], "]"}], "\[Rule]", 
      FractionBox["8796093022208", "407698691540765625"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"91796875", " ", 
        SqrtBox["5"]}], "603979776"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2797173", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "3276800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6378481360853", " ", 
        SqrtBox["7"]}], "7730941132800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"263857", " ", 
        SqrtBox["2"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3588894365265625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "690392370511872"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6451364522196238764315779", " ", 
        SqrtBox["11"]}], "1930476987471617851392000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"402678397529", " ", 
        SqrtBox["3"]}], "48570368000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1723328663194134099136732207488863", " ", 
        SqrtBox["13"]}], "344439101744184007092779089920000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"19316716549172712446446103", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "1634033963147861164032000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"16628264017037641655039843834375", " ", 
        SqrtBox["15"]}], "2422689760359356095369526116352"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"143613877885693472861214131747346204773046615839", " ", 
        SqrtBox["17"]}], "16150609095122353042248842268470000222208000000"]}],
      ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["3595183951500906295855815192943809", 
       RowBox[{"60144083809236992223346688000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9765625", " ", 
        SqrtBox["5"]}], "1207959552"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"72171", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "409600"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"74246641872907", " ", 
        SqrtBox["7"]}], "278313880780800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"36304", " ", 
        SqrtBox["2"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"241838787109375", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "86299046313984"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"100653689805551704828525013", " ", 
        SqrtBox["11"]}], "51479386332576476037120000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2241053883", " ", 
        SqrtBox["3"]}], "433664000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6778718828237514255615266678137403", " ", 
        SqrtBox["13"]}], "2066634610465104042556674539520000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"21443140493316402563485643", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "2655305190115274391552000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2303852966664712599912412589359375", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"214197159772469024080249308358551973102525381663", " ", 
        SqrtBox["17"]}], "32301218190244706084497684536940000444416000000"]}],
      ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["342349464841601452463991539695473", 
       RowBox[{"7518010476154624027918336000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"59049", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "6553600"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6879119738897", " ", 
        SqrtBox["7"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6368", " ", 
        SqrtBox["2"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6878863876953125", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "5523138964094976"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"75454010670950667100975531", " ", 
        SqrtBox["11"]}], "77219079498864714055680000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2446019613", " ", 
        SqrtBox["3"]}], "867328000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"165084707433938892536418955973669", " ", 
        SqrtBox["13"]}], "86109775436046001773194772480000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"353127795272229245322177907", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "70808138403073983774720000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"744240989867707110096318603515625", " ", 
        SqrtBox["15"]}], "237423596515216897346213559402496"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"37095518035658699053793556416135991485979296653", " ", 
        SqrtBox["17"]}], "8075304547561176521124421134235000111104000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["7800350313156067988348244434045379", 
       RowBox[{"240576335236947968893386752000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"678223072849", " ", 
        SqrtBox["7"]}], "278313880780800"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"256", " ", 
        SqrtBox["2"]}], "4725"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"149412841796875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "345196185255936"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"186893846470254263857714571", " ", 
        SqrtBox["11"]}], "463314476993188284334080000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"79960644207", " ", 
        SqrtBox["3"]}], "60712960000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1015473408770489713153602346750403", " ", 
        SqrtBox["13"]}], "1033317305232552021278337269760000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"18256662843157223541350231", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "6638262975288185978880000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"870689855945996819472136376953125", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"21091392097602625260156757222157858664633992411", " ", 
        SqrtBox["17"]}], "7178048486721045796555041008208888987648000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["219539785725311709934579685337981", 
       RowBox[{"10224494247570288677968936960000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"256", " ", 
        SqrtBox["2"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"295672607421875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "2761569482047488"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3019650230259965334702307", " ", 
        SqrtBox["11"]}], "23165723849659414216704000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1603764279", " ", 
        SqrtBox["3"]}], "3153920000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"222908354400351119593920700143491", " ", 
        SqrtBox["13"]}], "516658652616276010639168634880000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"70698138997738459514202917", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "53106103802305487831040000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"56899105454744165340802001953125", " ", 
        SqrtBox["15"]}], "59355899128804224336553389850624"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"55611334437312196934072155880381831253059657953", " ", 
        SqrtBox["17"]}], "32301218190244706084497684536940000444416000000"]}],
      ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["5374004692630647167101024114932279", 
       RowBox[{"408979769902811547118757478400000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"762939453125", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "49313740750848"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4635797896899374194311509", " ", 
        SqrtBox["11"]}], "154438158997729428111360000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1697127309", " ", 
        SqrtBox["3"]}], "11038720000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"53952758401426084988476460332249", " ", 
        SqrtBox["13"]}], "344439101744184007092779089920000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"10440753141129127900097", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "18912430129026170880000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"208949570745513627562591552734375", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1790152875159002485327953473556309182918790187", " ", 
        SqrtBox["17"]}], "1957649587287557944515011184056969723904000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["144893332597222364552001250574769", 
       RowBox[{"19662488937635170534555648000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3814697265625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "5523138964094976"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"939831742920786332853797", " ", 
        SqrtBox["11"]}], "231657238496594142167040000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"8051862591", " ", 
        SqrtBox["3"]}], "242851840000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11505464793675213585069467609819", " ", 
        SqrtBox["13"]}], "258329326308138005319584317440000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"618664332623548270943723", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "3268067926295722328064000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3160155524181509639739990234375", " ", 
        SqrtBox["15"]}], "18263353578093607488170273800192"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"28981670082523264323087933995336372805976463", " ", 
        SqrtBox["17"]}], "66738054112075839017557199456487604224000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["15322533711635132564857554582975303", 
       RowBox[{"4089797699028115471187574784000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"11", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"81402749386839761113321", " ", 
        SqrtBox["11"]}], "463314476993188284334080000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"511777683", " ", 
        SqrtBox["3"]}], "121425920000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"18680739035866441675732656623597", " ", 
        SqrtBox["13"]}], "2066634610465104042556674539520000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"10383287821041952078129", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "204254245393482645504000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"26709731383003420886993408203125", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1949185124895233946714032968465927775999582939", " ", 
        SqrtBox["17"]}], "10767072730081568694832561512313333481472000000"]}],
      ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "22"}], "]"}], "\[Rule]", 
      FractionBox["12801606924018101926917980001087", 
       RowBox[{"7518010476154624027918336000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"12", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"43046721", " ", 
        SqrtBox["3"]}], "242851840000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"373989730787941283299629203729", " ", 
        SqrtBox["13"]}], "344439101744184007092779089920000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"345202010200440597834259", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "35404069201536991887360000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1699637617184107303619384765625", " ", 
        SqrtBox["15"]}], "118711798257608448673106779701248"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"208688020297852692661815625422336052923319253", " ", 
        SqrtBox["17"]}], "3230121819024470608449768453694000044441600000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "24"}], "]"}], "\[Rule]", 
      FractionBox["5835165879554652433576412637873", 
       RowBox[{"8592011972748141746192384000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"13", ",", "26"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"91733330193268616658399616009", " ", 
        SqrtBox["13"]}], "2066634610465104042556674539520000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "26"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1341068619663964900807", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "1206956904597851996160000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "26"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1236783980314300060272216796875", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "26"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1893075985746630060921153753217001087682881", " ", 
        SqrtBox["17"]}], "99388363662291403336915952421353847521280000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "26"}], "]"}], "\[Rule]", 
      FractionBox["158415752522855876702566542417", 
       RowBox[{"683455497832238547992576000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"14", ",", "28"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9387480337647754305649", " ", 
        SqrtBox[
         FractionBox["7", "2"]]}], "212424415209221951324160000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "28"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"9583205159604549407958984375", " ", 
        SqrtBox["15"]}], "33917656645030985335173365628928"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "28"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"35495071438462368988598652931321269666341213", " ", 
        SqrtBox["17"]}], "8075304547561176521124421134235000111104000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "28"}], "]"}], "\[Rule]", 
      FractionBox["5714795635986492039924197439201", 
       RowBox[{"87482303722526534143049728000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"15", ",", "30"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5195713640749454498291015625", " ", 
        SqrtBox["15"]}], "474847193030433794692427118804992"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "30"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"14428799658214237737043831013716471691934037", " ", 
        SqrtBox["17"]}], "19877672732458280667383190484270769504256000000"]}],
      ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "30"}], "]"}], "\[Rule]", 
      FractionBox["866626588897278303908488615911", 
       RowBox[{"60144083809236992223346688000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "32"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"40254497110927943179349807054456171205137", " ", 
        SqrtBox["17"]}], "559328453510730841290003195444848492544000000"]}], 
     ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "32"}], "]"}], "\[Rule]", 
      FractionBox["18616114953890247749341199093829", 
       RowBox[{"8179595398056230942375149568000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"17", ",", "34"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"684326450885775034048946719925754910487329", " ", 
        SqrtBox["17"]}], 
       "258409745521957648675981476295520003555328000000"]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "34"}], "]"}], "\[Rule]", 
      FractionBox["221376048770573507241315373383", 
       RowBox[{"1022449424757028867796893696000000", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f0", "[", 
       RowBox[{"18", ",", "36"}], "]"}], "\[Rule]", 
      FractionBox["127173474825648610542883299603", 
       RowBox[{"16359190796112461884750299136000000", " ", 
        SqrtBox["2"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941881400769445*^9, 3.94188140294034*^9}},
 CellLabel->
  "In[1070]:=",ExpressionUUID->"584991f4-c8a0-4b94-beb0-5d24afc26e4e"],

Cell["\<\
these are the first curvature corrections to OPE coefficients squared as \
defined in Eq. 14, which we write as f2[__,__] + Zeta[3] f2Zeta3[__,__]. We \
also include the twists at the same order, which should be understood for \
trajectories beyond the leading one as averages, weighted by the respective \
f0 value.\
\>", "Text",
 CellChangeTimes->{{3.941891837323655*^9, 
  3.941891904412424*^9}},ExpressionUUID->"94d9c498-9c6d-4784-94ab-\
08e1586ae94c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"f2list", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["219", "1024"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["93", "1024"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1221", 
        RowBox[{"1024", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["87", 
       RowBox[{"64", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["213", 
       RowBox[{"1024", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3050955", " ", 
         SqrtBox["3"]}], "524288"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5984055", " ", 
         SqrtBox["3"]}], "1048576"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"145773", " ", 
         SqrtBox["3"]}], "524288"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"38151", " ", 
        SqrtBox["3"]}], "1048576"]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["833141", "20736"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1191853", "20736"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["888515", "41472"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["55355", "20736"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["299", "4608"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8542435552735", " ", 
         SqrtBox["5"]}], "173946175488"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"13833719779295", " ", 
         SqrtBox["5"]}], "173946175488"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1853060419375", " ", 
         SqrtBox["5"]}], "43486543872"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"4755815646875", " ", 
         SqrtBox["5"]}], "347892350976"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"329376953125", " ", 
         SqrtBox["5"]}], "173946175488"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2693359375", " ", 
         SqrtBox["5"]}], "38654705664"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"208250553303", " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "1048576000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"22368054537", " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "65536000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2277062867799", " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "10485760000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"12865141413", " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "131072000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"147632470533", " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "5242880000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"101964501", " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "26214400"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"65091681", " ", 
         SqrtBox[
          FractionBox["3", "2"]]}], "419430400"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"3560268200161592143", " ", 
         SqrtBox["7"]}], "20038599416217600"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"211060636443019114717", " ", 
         SqrtBox["7"]}], "667953313873920000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"74251416037463753977", " ", 
         SqrtBox["7"]}], "333976656936960000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5391162478277524753", " ", 
         SqrtBox["7"]}], "44530220924928000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8074005570904514059", " ", 
         SqrtBox["7"]}], "166988328468480000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"8445040150227707453", " ", 
         SqrtBox["7"]}], "667953313873920000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"67705998948549997", " ", 
         SqrtBox["7"]}], "40077198832435200"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"611078988636949", " ", 
         SqrtBox["7"]}], "8906044184985600"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["81704161715341", 
        RowBox[{"70013160000", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["148563163311277", 
        RowBox[{"70013160000", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["10632031232159", 
        RowBox[{"6667920000", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["506668900757", 
        RowBox[{"518616000", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["22098096093817", 
        RowBox[{"46675440000", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1497642991421", 
        RowBox[{"8751645000", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["3686245601", 
        RowBox[{"89302500", " ", 
         SqrtBox["2"]}]]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"2358383", " ", 
         SqrtBox["2"]}], "893025"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"10603", " ", 
         SqrtBox["2"]}], "99225"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["72913759957443317508079893", 
        "54065713526582804480000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["134643287123897830242254991", 
        "54065713526582804480000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["13244322323951517522607659", 
        "6758214190822850560000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["1408386559520149760160081", "1081314270531656089600"]}]}],
      ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["9694451967687390682380897", 
        "13516428381645701120000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["8544307048431761577970053", 
        "27032856763291402240000"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["709163425186050348183069", "6758214190822850560000"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["51966809641299653389809", "2206763817411543040000"]}]}], 
     ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["25392576198025516131", "8827055269646172160"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox["10141579493586125793", "88270552696461721600"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"102806681191612804465615", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "77942537061308301312"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"49385864534930122415", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "20046948832641024"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5790041119606174319765", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "2886760631900307456"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"1148482965262962780625", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "811901427721961472"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"5540758679914387203125", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "6495211421775691776"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"349196876586086328125", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "811901427721961472"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"27236845995886357421875", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "155885074122616602624"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"174786015691650390625", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "3247605710887845888"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"856742789306640625", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "75745905793302528"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"87406158447265625", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "66277667569139712"]}]}], ",", 
     RowBox[{
      RowBox[{"f2", "[", 
       RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"6098175048828125", " ", 
         SqrtBox[
          FractionBox["5", "2"]]}], "117826964567359488"]}]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["7", "16"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["1", "16"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["15", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      RowBox[{"4", " ", 
       SqrtBox["2"]}]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1", 
       RowBox[{"2", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"111699", " ", 
        SqrtBox["3"]}], "8192"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"321327", " ", 
        SqrtBox["3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"56133", " ", 
        SqrtBox["3"]}], "8192"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6561", " ", 
        SqrtBox["3"]}], "16384"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["208", "3"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", "112"}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["520", "9"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", "16"}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["8", "9"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2417930625", " ", 
        SqrtBox["5"]}], "33554432"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"37276245625", " ", 
        SqrtBox["5"]}], "301989888"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5787265625", " ", 
        SqrtBox["5"]}], "75497472"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2170703125", " ", 
        SqrtBox["5"]}], "67108864"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2294921875", " ", 
        SqrtBox["5"]}], "301989888"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"244140625", " ", 
        SqrtBox["5"]}], "603979776"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"107758107", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "409600"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"11942883", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "25600"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"264444831", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "819200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1728459", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "10240"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"25174557", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "409600"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"649539", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "51200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"531441", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "819200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7628681035076171", " ", 
        SqrtBox["7"]}], "34789235097600"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"55349789187715771", " ", 
        SqrtBox["7"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"760924594225117", " ", 
        SqrtBox["7"]}], "2576980377600"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"544585606337773", " ", 
        SqrtBox["7"]}], "3092376453120"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"312545586681797", " ", 
        SqrtBox["7"]}], "3865470566400"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3638085451772443", " ", 
        SqrtBox["7"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"337076867205953", " ", 
        SqrtBox["7"]}], "69578470195200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"33232930569601", " ", 
        SqrtBox["7"]}], "139156940390400"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"13568768", " ", 
        SqrtBox["2"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"41676032", " ", 
        SqrtBox["2"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"97486976", " ", 
        SqrtBox["2"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"156928", " ", 
        SqrtBox["2"]}], "245"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"33773696", " ", 
        SqrtBox["2"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4646912", " ", 
        SqrtBox["2"]}], "33075"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"815104", " ", 
        SqrtBox["2"]}], "19845"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"32768", " ", 
        SqrtBox["2"]}], "4725"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"32768", " ", 
        SqrtBox["2"]}], "99225"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["1047365529672045866823", "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["1952881975248974658549", "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["28189077519484073439", "12314530231091200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["78381768289952427669", "49258120924364800"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["161301681728674567371", "172403423235276800"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["155772900678349762407", "344806846470553600"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["2095936985890539657", "12314530231091200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["62832002672456129979", "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["4886414238002304717", "689613692941107200"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["450283905890997363", "1379227385882214400"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"496914769105090625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "345196185255936"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"58429065155058125", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "21574761578496"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"776751423284745625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "345196185255936"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"17709192828671875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "10787380789248"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"89722359131640625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "86299046313984"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"6045969677734375", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "10787380789248"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"171971596923828125", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "690392370511872"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"3735321044921875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "43149523156992"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"7391815185546875", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "345196185255936"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"19073486328125", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "6164217593856"]}], ",", 
     RowBox[{
      RowBox[{"f2Zeta3", "[", 
       RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"95367431640625", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "690392370511872"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"1", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["15", "28"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["5", "4"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"2", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["89", 
       RowBox[{"20", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["15", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["21", 
       RowBox[{"4", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"3", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"20677", " ", 
        SqrtBox["3"]}], "5516"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["168623", 
       RowBox[{"15868", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["3089", 
       RowBox[{"308", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["49", 
       RowBox[{"4", " ", 
        SqrtBox["3"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"4", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["9911", "936"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"4", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["15643", "1512"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"4", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["15527", "1560"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"4", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["2093", "216"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"4", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["89", "8"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"5", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2869115087", " ", 
        SqrtBox["5"]}], "417818412"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"5", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"4858716979", " ", 
        SqrtBox["5"]}], "715703916"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"5", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"5889979", " ", 
        SqrtBox["5"]}], "888924"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"5", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["19371371", 
       RowBox[{"600156", " ", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"5", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["17933", 
       RowBox[{"564", " ", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"5", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["141", 
       RowBox[{"4", " ", 
        SqrtBox["5"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"6", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["90004261", 
       RowBox[{"1773796", " ", 
        SqrtBox["6"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"6", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"1238744", " ", 
        SqrtBox["6"]}], "147443"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"6", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"154262003", " ", 
        SqrtBox[
         FractionBox["3", "2"]]}], "9327860"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"6", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"19220", " ", 
        SqrtBox["6"]}], "2371"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"6", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["3662461", 
       RowBox[{"76740", " ", 
        SqrtBox["6"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"6", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"260", " ", 
        SqrtBox[
         FractionBox["2", "3"]]}], "11"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"6", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["205", 
       RowBox[{"4", " ", 
        SqrtBox["6"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["2684330302694221", 
       RowBox[{"38127518709252", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["32324089806855151", 
       RowBox[{"461056136507420", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["11532669047539", 
       RowBox[{"166313631420", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["55317926557", 
       RowBox[{"809720340", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["4462704511", 
       RowBox[{"66387180", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["49745497", 
       RowBox[{"750980", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["56065", 
       RowBox[{"852", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"7", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["281", 
       RowBox[{"4", " ", 
        SqrtBox["7"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["10387858357", 
       RowBox[{"222612600", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["19087991689", 
       RowBox[{"410248440", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1406250193", 
       RowBox[{"30464680", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["345031", 
       RowBox[{"7560", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["3327802619", 
       RowBox[{"73879960", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["254097737", 
       RowBox[{"5717880", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["5242529", 
       RowBox[{"119400", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["22021", 
       RowBox[{"504", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"8", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["369", 
       RowBox[{"8", " ", 
        SqrtBox["2"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["296773713861252515861", "7449635429258061340"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox["1656534145985722154201", "41671006940231131260"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["1422097266735499757", "35987447151576060"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["1132295795518500979", "28907868577754964"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["6776798475429569", "174866090590380"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["26622542423147", "694948047220"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["275387055239", "7272675060"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["686271371", "18310260"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["43759", "1172"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"9", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["469", "12"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "0"}], "]"}], "\[Rule]", 
      FractionBox["3316164417810200067", 
       RowBox[{"22261781655908060", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "2"}], "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"77859009324721903", " ", 
        SqrtBox[
         FractionBox["5", "2"]]}], "2617622118946604"]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "4"}], "]"}], "\[Rule]", 
      FractionBox["5151420304355374171", 
       RowBox[{"34798463763156604", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "6"}], "]"}], "\[Rule]", 
      FractionBox["933015698438137", 
       RowBox[{"6346974709796", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "8"}], "]"}], "\[Rule]", 
      FractionBox["72093796209679", 
       RowBox[{"494715284812", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "10"}], "]"}], "\[Rule]", 
      FractionBox["500327588693", 
       RowBox[{"3467000852", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "12"}], "]"}], "\[Rule]", 
      FractionBox["2817080617479", 
       RowBox[{"19723078508", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "14"}], "]"}], "\[Rule]", 
      FractionBox["484514393", 
       RowBox[{"3427172", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "16"}], "]"}], "\[Rule]", 
      FractionBox["27150039", 
       RowBox[{"193772", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "18"}], "]"}], "\[Rule]", 
      FractionBox["3911", 
       RowBox[{"28", " ", 
        SqrtBox["10"]}]]}], ",", 
     RowBox[{
      RowBox[{"\[Tau]2", "[", 
       RowBox[{"10", ",", "20"}], "]"}], "\[Rule]", 
      FractionBox["581", 
       RowBox[{"4", " ", 
        SqrtBox["10"]}]]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.941891797155355*^9, 3.941891817055397*^9}, {
  3.954415799774864*^9, 
  3.954415802614564*^9}},ExpressionUUID->"f17e4a5f-4e70-4362-9bcc-\
67e5d875bde5"]
},
Evaluator->"New Kernel",
WindowSize->{808, 911},
WindowMargins->{{330, Automatic}, {24, Automatic}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a271ba1a-6921-4374-bb8f-3a2b0a5ff124"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 357, 7, 35, "Text",ExpressionUUID->"e9b2e128-c9be-4543-8809-e0daf027cd7d"],
Cell[918, 29, 6740, 194, 215, "Input",ExpressionUUID->"07a1615d-ed4e-483b-a449-1fde07e4b439"],
Cell[7661, 225, 217, 5, 35, "Text",ExpressionUUID->"d3faf895-cf10-4d8b-807d-838a6203797b"],
Cell[7881, 232, 40841, 1123, 6100, "Input",ExpressionUUID->"584991f4-c8a0-4b94-beb0-5d24afc26e4e"],
Cell[48725, 1357, 466, 9, 81, "Text",ExpressionUUID->"94d9c498-9c6d-4784-94ab-08e1586ae94c"],
Cell[49194, 1368, 38924, 1180, 3951, "Input",ExpressionUUID->"f17e4a5f-4e70-4362-9bcc-67e5d875bde5"]
}
]
*)


